When Disclosure Is Compulsory: Evaluating Ride-Hailing Rebalancing Policies with Self-Interested LLM Driver Agents

The EU Platform Work Directive, to be transposed by December 2026, requires ride-hailing platforms to state in plain language the main parameters of their automated decisions and how a worker's behaviour affects them. Such rules are exactly what a large language model (LLM) can read, so drivers will be able to let one decide for them. We compare two main families of rebalancing policy once their rules are public: a reactive policy (R) that sends idle drivers to cover requests just lost, and an anticipatory policy (A) that plans moves on a demand forecast. Each driver is an LLM agent maximizing its own net income, given no rules (N) or the rules at the directive's level of detail (L). We test two LLMs, Claude Haiku 5.5 and Jev, which understand the rules equally well, in a three-zone model and in Manhattan. With the rules disclosed, drivers follow the platform more closely: in Manhattan, the share of relocation offers they decline falls from about four in five to one in four under both policies. Yet the effects differ by policy. For the platform, disclosure costs R 3.7% of its profit in Manhattan, as R now pays for moves drivers used to make for free, while A's profit is unchanged; the two policies, which tie on profit under full compliance, end 6.1% apart. For drivers, disclosure raises income in the small model under both policies and LLMs; for users, it raises the service rate there by 10 to 18 percentage points. In Manhattan, self-interested drivers also make A a win-win-win against full compliance, raising driver income, platform profit and service rate by 10 to 12% each. Rebalancing policies that perform equally well under full compliance can thus show opposite results under mandatory disclosure. The study offers a framework to evaluate such policies under the new requirement and is, to our knowledge, the first to do so with LLM agents.

==> anc/city_prompt_idle_decision.txt <==
City model, R x L: idle decision, made every 15 minutes while the driver waits in a zone.
Recorded with a stand-in driver that answers like a complying driver, so the numbers are not from the AI runs; the numbers change at every decision, the wording does not. Under N the [PLATFORM RULES] section is empty; under A only its last paragraph, "Relocation", differs. The options of every question are shuffled at every decision.

=== PROMPT ===
[ROLE]
You are an independent ride-hailing driver. Your goal is to maximize your own net income.
[PLATFORM RULES]
How the platform works over time. The city is divided into 29 zones of different sizes. Travel between zones takes different times, depending on the road distance. The zone table shows the travel time in seconds, the road distance and the driving cost from where you are to the centre of each zone, where a move to that zone ends; a passenger request shows its own pickup and trip times. Passenger requests arrive at any time and are matched to drivers every few seconds. Fares and relocation compensation are updated at regular intervals of a few minutes, and relocation is planned at regular intervals. While you wait in a zone, every 15 minutes (counted from your last choice of any kind) you choose to stay in your zone or drive to another zone. When a passenger request is assigned to you, you choose at once to accept it, or to reject it and then stay in your zone or drive to another zone. When a relocation offer is sent to you, you choose at once to accept it, or to decline it and then stay in your zone or drive to another zone. Drivers carrying a passenger or driving to a zone on an accepted offer make no choices and get no requests or offers until they arrive. If you drive to another zone on your own, you stay available along the way and can be matched to a request or sent a relocation offer in any zone you pass through. You make no 15-minute choice while driving on your own; the drive ends when you arrive or when you accept a request or an offer.

Requests and matching. Every few seconds, the platform matches waiting requests to idle drivers. It matches as many requests as it can, each to a driver who can reach the passenger within a few minutes, and prefers the drivers with the shortest pickup time. A rejected request goes to another driver close enough, never to anyone who already rejected it; it is lost after a fixed number of rejections or when no driver is close enough. If you reject a request and stay in your zone, you remain available and can be matched to the next request. The fare is fixed when the request is made and paid when the trip is completed.

Relocation offers. When the platform plans relocation, it sends offers to idle drivers in the zones that drivers should leave, at most one per driver. You answer an offer as soon as it reaches you, and it is valid only for that answer. Accepting locks its compensation, which is paid when you arrive at the destination zone's centre. Only the driver holding an offer receives its compensation; moving on your own earns none. If you decline, the offer goes at once to another idle driver in your zone, never back to you, while such drivers are left; when the platform next plans relocation you may get a new offer, possibly with a different compensation.

Fares and compensation. At each update, the platform measures each zone's shortage: the share of the zone's requests since the last update that the drivers counted for the zone could not cover. Counted drivers are those available in the zone on average since the last update (the "online idle" numbers in the market history), plus those committed to arrive there before the next update, either finishing a passenger trip there or driving there on an accepted offer. A driver moving on their own is counted in whichever zone they are passing through, not in the zone they are heading to. There is no shortage when the counted drivers cover all requests or there were no requests, and the shortage is greatest when no driver is counted. A trip's fare is its road distance times a rate per kilometre set for the zone where it starts: a fixed base rate plus an amount that rises with the zone's shortage. An offer's compensation is your road distance from where you are to the destination zone's centre times a quarter of the destination zone's rate per kilometre, so it rises with the shortage of the destination zone and always pays more than the drive costs. Nothing else affects fares and compensation. Available drivers and committed arrivals count the same, and one counted driver fewer raises a zone's shortage, and so its fare and the compensation of offers into it, at least as much as one request more does.

How your actions affect the platform's decisions. The data about you that these decisions use are your zone, your location in it (which decides how quickly you can reach a new passenger), and how you respond to passenger requests and relocation offers. You are counted in a zone while you are available there, and as a committed arrival if you accept a passenger request or a relocation offer that ends there; each counted driver lowers the zone's shortage, and so its fare and the compensation of offers into it, until the counted drivers cover all its requests. If you reject a passenger request and stay, you remain available and are still counted in your zone, so rejecting does not change its fare; the request goes to another driver, and is lost if no driver takes it. If you drive to another zone on your own, you stay available and are counted in each zone you pass through, so you count in your destination zone only once you reach it.

Relocation. At regular intervals, the platform counts the requests lost in each zone since its last plan. Starting from the drivers now available in each zone, it sends drivers to cover these lost requests with as little travel time as possible: drivers already in that zone cover it first, without an offer, and the rest come from other zones through relocation offers, one per lost request, while drivers are available. Lost requests include those lost because no driver was close enough and those lost after a fixed number of rejections. A request that is lost after you reject it counts among your zone's lost requests. The lost requests decide where offers go and how many; travel time decides which zones the drivers come from.

[TIME]
clock 08:06:30; the shift ends at 24:00:00
[YOU]
zone 10, available; you keep 0.7 of each fare
your recent history by price interval (oldest first):
07:35-07:40: zone 12, income -0.52, action ACCEPT:9
07:40-07:45: zone 9, income -0.59, action RELOCATING_WITH_OFFER
07:45-07:50: zone 9, income 3.34, action RELOCATING_WITH_OFFER
07:50-07:55: zone 7, income -0.6, action STAY, request responses [ACCEPT]
07:55-08:00: zone 7, income -0.58, action ON_TRIP
08:00-08:05: zone 10, income -0.8, action ON_TRIP
[MARKET]
your current zone and city totals, recent history by price interval (oldest first):
07:35-07:40: zone 10, requests 10, online idle 1.5, fare 5.28, offer compensation by destination [9.2,8.51,5.42,6.35,7.43,6.56,3.92,6.69,3.09,0,6.03,1.34,1.7,5.35,5.03,5.77,11.17,8.16,5.31,8.14,8.66,6.97,8.93,8.55,10.39,10.51,21.59,13.5,14.19], matched requests 9, city requests 250, city online idle 33.7, city matched requests 132
07:40-07:45: zone 10, requests 12, online idle 0.4, fare 5.4, offer compensation by destination [8,9.47,5.57,4.87,3.71,5.42,2.85,7.55,3.15,0,4.76,1.34,2.49,5.98,4.15,5.93,5.85,7.82,8.81,12.75,7.07,12.2,11.91,8.55,15.58,10.51,12.34,13.5,14.19], matched requests 7, city requests 238, city online idle 32.25, city matched requests 128
07:45-07:50: zone 10, requests 16, online idle 0.55, fare 5.61, offer compensation by destination [8,16.13,5.42,3.98,3.71,6.11,4.5,4.1,2.28,0,3.64,1.34,2.03,7.44,4.4,5.74,10.87,8.38,9.03,11.39,13.64,7.75,17.63,8.55,10.39,10.51,12.34,13.5,14.19], matched requests 8, city requests 274, city online idle 27.85, city matched requests 152
07:50-07:55: zone 10, requests 17, online idle 0.3, fare 5.52, offer compensation by destination [13.06,14.08,6.78,6.21,4.71,5.49,4.16,7.01,2.76,0,5.67,1.34,2.36,5.01,3.98,6.07,10.11,7.18,9.3,8.14,7.07,11.43,8.93,8.55,15.06,10.51,12.34,13.5,14.19], matched requests 13, city requests 280, city online idle 32.25, city matched requests 141
07:55-08:00: zone 10, requests 9, online idle 3.45, fare 4.49, offer compensation by destination [8,12.44,5.42,6.74,4.55,6.15,3.62,4.1,3.21,0,3.64,1.34,2.47,6.45,4.62,6.43,8.17,4.72,10.62,16.23,7.07,8.8,17.41,17.1,10.39,10.51,12.34,13.5,28.38], matched requests 6, city requests 208, city online idle 35.15, city matched requests 131
08:00-08:05: zone 10, requests 14, online idle 0.6, fare 4.32, offer compensation by destination [15.39,8.51,5.42,3.85,5.01,6.21,2.74,4.1,2.28,0,3.64,1.34,2.13,5.99,4.77,5.38,10.65,8.17,10.62,16.27,14.14,6.97,8.93,17.1,20.26,21.01,12.34,13.5,14.19], matched requests 14, city requests 215, city online idle 57.3, city matched requests 143
[DEMAND]
current observation, last hour (07:05-08:05), by zone: average fare per km [5.26, 5.83, 4.61, 5.9, 5.46, 6.57, 6.03, 5.69, 5.11, 5, 5.31, 4.32, 5.56, 6.03, 5.68, 6.75, 6.54, 6.1, 6.88, 6.25, 6.13, 5.11, 5.43, 5.04, 5.63, 4.68, 4.78, 4.32, 4.68]; requests [17, 62, 76, 44, 31, 173, 139, 39, 351, 131, 75, 365, 160, 120, 108, 286, 99, 123, 34, 62, 29, 56, 13, 7, 11, 1, 3, 0, 1]
history experience, next hour (08:05-09:05), by zone: expected requests [39.51, 60.94, 114.94, 71.7, 39.66, 205.33, 150.79, 60.54, 394.84, 183.51, 87.54, 412.65, 233.68, 131.42, 187.91, 284.42, 129.79, 172.54, 32.01, 80.66, 21.06, 72.36, 13.48, 10.05, 6.77, 0.6, 5.21, 0.9, 0.81], the average at this time of day on earlier weekdays (Mon-Thu); today's requests vary around it.
distance from you, by zone: road km to the zone's centre [7.41, 7.88, 5.02, 3.57, 3.44, 3.43, 2.2, 3.8, 2.11, 0, 3.37, 1.24, 1.43, 3.57, 2.97, 3.08, 5.42, 4.38, 4.92, 7.54, 6.55, 6.46, 8.27, 7.93, 9.63, 9.74, 11.43, 12.51, 13.15]
your current location is zone 10

=== QUESTIONS (both answered in one call) ===
action: Choose your action now. MOVE_Zxx means driving on your own to the centre of zone xx: no compensation, and you stay available for requests and offers along the way. Zone columns: fare = current fare per km of a trip starting there; offer = what a relocation offer from where you are to that zone would pay you (paid only to the holder of that offer); idle = drivers available there, waiting or passing through; requests = requests since the last price update; match = recent share of idle drivers who got a request; travel = time in seconds, road distance and driving cost from where you are to the zone's centre, where a move there ends.
  MOVE_Z02: zone 2 | fare 5.27 | offer 10.38 | idle 2 | requests 5 | match 1 | travel 878 s, 7.88 km, cost 1.81
  STAY: Stay in your zone, available for requests. zone 10 | fare 5.98 | idle 3 | requests 14 | match 1
  MOVE_Z14: zone 14 | fare 6.4 | offer 5.72 | idle 1 | requests 9 | match 1 | travel 1262 s, 3.57 km, cost 0.82
  MOVE_Z25: zone 25 | fare 4.32 | offer 10.39 | idle 1 | requests 1 | match 1 | travel 1608 s, 9.63 km, cost 2.21
  MOVE_Z23: zone 23 | fare 4.32 | offer 8.93 | idle 3 | requests 1 | match 1 | travel 1568 s, 8.27 km, cost 1.9
  MOVE_Z21: zone 21 | fare 7.19 | offer 11.78 | idle 0 | requests 3 | match 1 | travel 1154 s, 6.55 km, cost 1.51
  MOVE_Z29: zone 29 | fare 4.32 | offer 14.19 | idle 0 | requests 0 | match 0 | travel 1944 s, 13.15 km, cost 3.02
  MOVE_Z05: zone 5 | fare 4.32 | offer 3.71 | idle 2 | requests 3 | match 1 | travel 484 s, 3.44 km, cost 0.79
  MOVE_Z09: zone 9 | fare 6.31 | offer 3.34 | idle 1 | requests 32 | match 1 | travel 570 s, 2.11 km, cost 0.49
  MOVE_Z27: zone 27 | fare 4.32 | offer 12.34 | idle 0 | requests 0 | match 0 | travel 1901 s, 11.43 km, cost 2.63
  MOVE_Z12: zone 12 | fare 4.32 | offer 1.34 | idle 14 | requests 38 | match 1 | travel 591 s, 1.24 km, cost 0.28
  MOVE_Z28: zone 28 | fare 4.32 | offer 13.5 | idle 0 | requests 0 | match 0 | travel 1999 s, 12.51 km, cost 2.88
  MOVE_Z11: zone 11 | fare 4.32 | offer 3.64 | idle 3 | requests 5 | match 1 | travel 1101 s, 3.37 km, cost 0.78
  MOVE_Z24: zone 24 | fare 4.32 | offer 8.55 | idle 0 | requests 0 | match 1 | travel 1282 s, 7.93 km, cost 1.82
  MOVE_Z01: zone 1 | fare 4.32 | offer 8 | idle 1 | requests 3 | match 1 | travel 865 s, 7.41 km, cost 1.7
  MOVE_Z13: zone 13 | fare 4.32 | offer 1.55 | idle 2 | requests 7 | match 1 | travel 295 s, 1.43 km, cost 0.33
  MOVE_Z06: zone 6 | fare 5.98 | offer 5.12 | idle 1 | requests 10 | match 1 | travel 780 s, 3.43 km, cost 0.79
  MOVE_Z08: zone 8 | fare 4.32 | offer 4.1 | idle 1 | requests 2 | match 1 | travel 1044 s, 3.8 km, cost 0.87
  MOVE_Z17: zone 17 | fare 6.72 | offer 9.12 | idle 0 | requests 7 | match 1 | travel 1283 s, 5.42 km, cost 1.25
  MOVE_Z07: zone 7 | fare 6.16 | offer 3.4 | idle 2 | requests 16 | match 1 | travel 405 s, 2.2 km, cost 0.51
  MOVE_Z19: zone 19 | fare 8.63 | offer 10.62 | idle 0 | requests 2 | match 1 | travel 863 s, 4.92 km, cost 1.13
  MOVE_Z22: zone 22 | fare 4.32 | offer 6.97 | idle 2 | requests 4 | match 1 | travel 1024 s, 6.46 km, cost 1.49
  MOVE_Z18: zone 18 | fare 7.03 | offer 7.69 | idle 3 | requests 14 | match 1 | travel 882 s, 4.38 km, cost 1.01
  MOVE_Z26: zone 26 | fare 4.32 | offer 10.51 | idle 0 | requests 0 | match 0 | travel 1575 s, 9.74 km, cost 2.24
  MOVE_Z04: zone 4 | fare 4.32 | offer 3.85 | idle 1 | requests 1 | match 1 | travel 748 s, 3.57 km, cost 0.82
  MOVE_Z20: zone 20 | fare 6.47 | offer 12.2 | idle 1 | requests 4 | match 1 | travel 1434 s, 7.54 km, cost 1.73
  MOVE_Z15: zone 15 | fare 5.18 | offer 3.84 | idle 1 | requests 4 | match 1 | travel 731 s, 2.97 km, cost 0.68
  MOVE_Z03: zone 3 | fare 4.32 | offer 5.42 | idle 2 | requests 8 | match 1 | travel 1151 s, 5.02 km, cost 1.16
  MOVE_Z16: zone 16 | fare 7.76 | offer 5.98 | idle 0 | requests 22 | match 1 | travel 565 s, 3.08 km, cost 0.71

prediction: Predict the fare in your current zone at the next price update, compared with its current value.
  DOWN: Decrease
  UP: Increase
  FLAT: Stay approximately the same


==> anc/city_prompt_passenger_request.txt <==
City model, R x L: response to a passenger request (no prediction question).
Recorded with a stand-in driver that answers like a complying driver, so the numbers are not from the AI runs; the numbers change at every decision, the wording does not. Under N the [PLATFORM RULES] section is empty; under A only its last paragraph, "Relocation", differs. The options of every question are shuffled at every decision.

=== PROMPT ===
[ROLE]
You are an independent ride-hailing driver. Your goal is to maximize your own net income.
[PLATFORM RULES]
How the platform works over time. The city is divided into 29 zones of different sizes. Travel between zones takes different times, depending on the road distance. The zone table shows the travel time in seconds, the road distance and the driving cost from where you are to the centre of each zone, where a move to that zone ends; a passenger request shows its own pickup and trip times. Passenger requests arrive at any time and are matched to drivers every few seconds. Fares and relocation compensation are updated at regular intervals of a few minutes, and relocation is planned at regular intervals. While you wait in a zone, every 15 minutes (counted from your last choice of any kind) you choose to stay in your zone or drive to another zone. When a passenger request is assigned to you, you choose at once to accept it, or to reject it and then stay in your zone or drive to another zone. When a relocation offer is sent to you, you choose at once to accept it, or to decline it and then stay in your zone or drive to another zone. Drivers carrying a passenger or driving to a zone on an accepted offer make no choices and get no requests or offers until they arrive. If you drive to another zone on your own, you stay available along the way and can be matched to a request or sent a relocation offer in any zone you pass through. You make no 15-minute choice while driving on your own; the drive ends when you arrive or when you accept a request or an offer.

Requests and matching. Every few seconds, the platform matches waiting requests to idle drivers. It matches as many requests as it can, each to a driver who can reach the passenger within a few minutes, and prefers the drivers with the shortest pickup time. A rejected request goes to another driver close enough, never to anyone who already rejected it; it is lost after a fixed number of rejections or when no driver is close enough. If you reject a request and stay in your zone, you remain available and can be matched to the next request. The fare is fixed when the request is made and paid when the trip is completed.

Relocation offers. When the platform plans relocation, it sends offers to idle drivers in the zones that drivers should leave, at most one per driver. You answer an offer as soon as it reaches you, and it is valid only for that answer. Accepting locks its compensation, which is paid when you arrive at the destination zone's centre. Only the driver holding an offer receives its compensation; moving on your own earns none. If you decline, the offer goes at once to another idle driver in your zone, never back to you, while such drivers are left; when the platform next plans relocation you may get a new offer, possibly with a different compensation.

Fares and compensation. At each update, the platform measures each zone's shortage: the share of the zone's requests since the last update that the drivers counted for the zone could not cover. Counted drivers are those available in the zone on average since the last update (the "online idle" numbers in the market history), plus those committed to arrive there before the next update, either finishing a passenger trip there or driving there on an accepted offer. A driver moving on their own is counted in whichever zone they are passing through, not in the zone they are heading to. There is no shortage when the counted drivers cover all requests or there were no requests, and the shortage is greatest when no driver is counted. A trip's fare is its road distance times a rate per kilometre set for the zone where it starts: a fixed base rate plus an amount that rises with the zone's shortage. An offer's compensation is your road distance from where you are to the destination zone's centre times a quarter of the destination zone's rate per kilometre, so it rises with the shortage of the destination zone and always pays more than the drive costs. Nothing else affects fares and compensation. Available drivers and committed arrivals count the same, and one counted driver fewer raises a zone's shortage, and so its fare and the compensation of offers into it, at least as much as one request more does.

How your actions affect the platform's decisions. The data about you that these decisions use are your zone, your location in it (which decides how quickly you can reach a new passenger), and how you respond to passenger requests and relocation offers. You are counted in a zone while you are available there, and as a committed arrival if you accept a passenger request or a relocation offer that ends there; each counted driver lowers the zone's shortage, and so its fare and the compensation of offers into it, until the counted drivers cover all its requests. If you reject a passenger request and stay, you remain available and are still counted in your zone, so rejecting does not change its fare; the request goes to another driver, and is lost if no driver takes it. If you drive to another zone on your own, you stay available and are counted in each zone you pass through, so you count in your destination zone only once you reach it.

Relocation. At regular intervals, the platform counts the requests lost in each zone since its last plan. Starting from the drivers now available in each zone, it sends drivers to cover these lost requests with as little travel time as possible: drivers already in that zone cover it first, without an offer, and the rest come from other zones through relocation offers, one per lost request, while drivers are available. Lost requests include those lost because no driver was close enough and those lost after a fixed number of rejections. A request that is lost after you reject it counts among your zone's lost requests. The lost requests decide where offers go and how many; travel time decides which zones the drivers come from.

[TIME]
clock 08:05:00; the shift ends at 24:00:00
[YOU]
zone 9, available; you keep 0.7 of each fare
your recent history by price interval (oldest first):
07:35-07:40: zone 9, income 1.84, action RELOCATING_WITH_OFFER
07:40-07:45: zone 9, income -0.56, action STAY, request responses [ACCEPT]
07:45-07:50: zone 12, income -0.59, action ON_TRIP
07:50-07:55: zone 12, income -0.57, action ON_TRIP
07:55-08:00: zone 12, income 8.32, action STAY, request responses [ACCEPT]
08:00-08:05: zone 9, income 2.05, action ON_TRIP
[YOUR REQUEST]
pickup zone 9, drop-off zone 12, trip 1.68 km and 654 s, pickup 44 s away, fare 7.24, your share 5.07; rejected 0 times before. If you reject, the request goes to another driver; you then stay or drive to another zone, and remain available for requests.
[MARKET]
your current zone and city totals, recent history by price interval (oldest first):
07:35-07:40: zone 9, requests 33, online idle 4.5, fare 5.84, offer compensation by destination [8.66,8.04,3.63,5.27,6.49,2.51,2.84,2.97,0,2.78,4.74,2.32,4.16,6.27,6.37,9.64,12.51,9.64,7.55,8.73,9.71,9.21,10.86,10.79,12.02,12.74,24.25,14.68,16.97], matched requests 17, city requests 250, city online idle 33.7, city matched requests 132
07:40-07:45: zone 9, requests 30, online idle 2.65, fare 5.95, offer compensation by destination [7.53,8.94,3.73,4.04,3.24,2.08,2.07,3.35,0,2.85,3.74,2.32,6.09,6.99,5.26,9.92,6.56,9.25,12.52,13.68,7.93,16.11,14.47,10.79,18.03,12.74,13.86,14.68,16.97], matched requests 14, city requests 238, city online idle 32.25, city matched requests 128
07:45-07:50: zone 9, requests 35, online idle 2.7, fare 4.32, offer compensation by destination [7.53,15.24,3.63,3.3,3.24,2.34,3.26,1.82,0,2.96,2.86,2.32,4.96,8.71,5.58,9.6,12.18,9.9,12.84,12.22,15.3,10.24,21.44,10.79,12.02,12.74,13.86,14.68,16.97], matched requests 21, city requests 274, city online idle 27.85, city matched requests 152
07:50-07:55: zone 9, requests 33, online idle 2.5, fare 5.22, offer compensation by destination [12.29,13.3,4.54,5.15,4.11,2.1,3.01,3.11,0,2.91,4.45,2.32,5.78,5.87,5.04,10.15,11.33,8.48,13.21,8.73,7.93,15.1,10.86,10.79,17.43,12.74,13.86,14.68,16.97], matched requests 27, city requests 280, city online idle 32.25, city matched requests 141
07:55-08:00: zone 9, requests 19, online idle 2.4, fare 6.08, offer compensation by destination [7.53,11.76,3.63,5.59,3.97,2.36,2.62,1.82,0,2.37,2.86,2.32,6.03,7.55,5.85,10.76,9.16,5.58,15.1,17.42,7.93,11.62,21.17,21.58,12.02,12.74,13.86,14.68,33.95], matched requests 16, city requests 208, city online idle 35.15, city matched requests 131
08:00-08:05: zone 9, requests 32, online idle 1.2, fare 4.32, offer compensation by destination [14.49,8.04,3.63,3.2,4.38,2.38,1.98,1.82,0,2.28,2.86,2.32,5.21,7.01,6.05,8.99,11.93,9.66,15.1,17.46,15.86,9.21,10.86,21.58,23.43,25.49,13.86,14.68,16.97], matched requests 25, city requests 215, city online idle 57.3, city matched requests 143
[DEMAND]
current observation, last hour (07:05-08:05), by zone: average fare per km [5.26, 5.83, 4.61, 5.9, 5.46, 6.57, 6.03, 5.69, 5.11, 5, 5.31, 4.32, 5.56, 6.03, 5.68, 6.75, 6.54, 6.1, 6.88, 6.25, 6.13, 5.11, 5.43, 5.04, 5.63, 4.68, 4.78, 4.32, 4.68]; requests [17, 62, 76, 44, 31, 173, 139, 39, 351, 131, 75, 365, 160, 120, 108, 286, 99, 123, 34, 62, 29, 56, 13, 7, 11, 1, 3, 0, 1]
history experience, next hour (08:05-09:05), by zone: expected requests [39.51, 60.94, 114.94, 71.7, 39.66, 205.33, 150.79, 60.54, 394.84, 183.51, 87.54, 412.65, 233.68, 131.42, 187.91, 284.42, 129.79, 172.54, 32.01, 80.66, 21.06, 72.36, 13.48, 10.05, 6.77, 0.6, 5.21, 0.9, 0.81], the average at this time of day on earlier weekdays (Mon-Thu); today's requests vary around it.
distance from you, by zone: road km to the zone's centre [5.46, 5.23, 3.77, 4.42, 4.3, 2.07, 3.06, 2.09, 1.46, 1.71, 1.67, 1.61, 3.15, 3.01, 3.05, 4.8, 4.3, 4.46, 6.64, 6.87, 6.76, 8.17, 8.84, 7.65, 9.91, 11.37, 11.62, 12.38, 14.5]
your current location is zone 9

=== QUESTION ===
action: Choose your response to this passenger request. REJECT_MOVE_Zxx means rejecting it and driving on your own to the centre of zone xx: no compensation, and you stay available for requests and offers along the way. Zone columns: fare = current fare per km of a trip starting there; offer = what a relocation offer from where you are to that zone would pay you (paid only to the holder of that offer); idle = drivers available there, waiting or passing through; requests = requests since the last price update; match = recent share of idle drivers who got a request; travel = time in seconds, road distance and driving cost from where you are to the zone's centre, where a move there ends.
  REJECT_MOVE_Z06: zone 6 | fare 5.98 | offer 3.09 | idle 1 | requests 10 | match 1 | travel 456 s, 2.07 km, cost 0.48
  REJECT_MOVE_Z17: zone 17 | fare 6.72 | offer 7.23 | idle 0 | requests 7 | match 1 | travel 957 s, 4.3 km, cost 0.99
  REJECT_MOVE_Z22: zone 22 | fare 4.32 | offer 8.82 | idle 2 | requests 4 | match 1 | travel 1575 s, 8.17 km, cost 1.88
  REJECT_MOVE_Z21: zone 21 | fare 7.19 | offer 12.15 | idle 0 | requests 3 | match 1 | travel 1408 s, 6.76 km, cost 1.55
  REJECT_MOVE_Z13: zone 13 | fare 4.32 | offer 3.4 | idle 4 | requests 7 | match 1 | travel 846 s, 3.15 km, cost 0.72
  REJECT_MOVE_Z23: zone 23 | fare 4.32 | offer 9.53 | idle 1 | requests 1 | match 1 | travel 1395 s, 8.84 km, cost 2.03
  REJECT_MOVE_Z16: zone 16 | fare 7.76 | offer 9.31 | idle 1 | requests 22 | match 1 | travel 1116 s, 4.8 km, cost 1.1
  REJECT_MOVE_Z12: zone 12 | fare 4.32 | offer 1.73 | idle 9 | requests 38 | match 1 | travel 589 s, 1.61 km, cost 0.37
  REJECT_MOVE_Z14: zone 14 | fare 6.4 | offer 4.82 | idle 2 | requests 9 | match 1 | travel 691 s, 3.01 km, cost 0.69
  REJECT_MOVE_Z24: zone 24 | fare 4.32 | offer 8.26 | idle 0 | requests 0 | match 1 | travel 1664 s, 7.65 km, cost 1.76
  REJECT_MOVE_Z04: zone 4 | fare 4.32 | offer 4.77 | idle 1 | requests 1 | match 1 | travel 1076 s, 4.42 km, cost 1.02
  REJECT_MOVE_Z02: zone 2 | fare 5.27 | offer 6.88 | idle 0 | requests 5 | match 1 | travel 1240 s, 5.23 km, cost 1.2
  REJECT_MOVE_Z07: zone 7 | fare 6.16 | offer 4.71 | idle 0 | requests 16 | match 1 | travel 733 s, 3.06 km, cost 0.7
  REJECT_MOVE_Z19: zone 19 | fare 8.63 | offer 14.32 | idle 0 | requests 2 | match 1 | travel 1414 s, 6.64 km, cost 1.53
  REJECT_MOVE_Z20: zone 20 | fare 6.47 | offer 11.11 | idle 0 | requests 4 | match 1 | travel 1231 s, 6.87 km, cost 1.58
  REJECT_MOVE_Z11: zone 11 | fare 4.32 | offer 1.8 | idle 3 | requests 5 | match 1 | travel 410 s, 1.67 km, cost 0.38
  REJECT_MOVE_Z08: zone 8 | fare 4.32 | offer 2.25 | idle 1 | requests 2 | match 1 | travel 507 s, 2.09 km, cost 0.48
  REJECT_MOVE_Z25: zone 25 | fare 4.32 | offer 10.7 | idle 0 | requests 1 | match 1 | travel 1646 s, 9.91 km, cost 2.28
  REJECT_MOVE_Z29: zone 29 | fare 4.32 | offer 15.65 | idle 0 | requests 0 | match 0 | travel 2009 s, 14.5 km, cost 3.34
  REJECT_MOVE_Z28: zone 28 | fare 4.32 | offer 13.36 | idle 0 | requests 0 | match 0 | travel 1973 s, 12.38 km, cost 2.85
  REJECT_MOVE_Z18: zone 18 | fare 7.03 | offer 7.83 | idle 0 | requests 14 | match 1 | travel 1152 s, 4.46 km, cost 1.03
  REJECT_MOVE_Z05: zone 5 | fare 4.32 | offer 4.64 | idle 0 | requests 3 | match 1 | travel 871 s, 4.3 km, cost 0.99
  REJECT_MOVE_Z10: zone 10 | fare 5.98 | offer 2.55 | idle 1 | requests 14 | match 1 | travel 582 s, 1.71 km, cost 0.39
  REJECT_MOVE_Z03: zone 3 | fare 4.32 | offer 4.07 | idle 0 | requests 8 | match 1 | travel 797 s, 3.77 km, cost 0.87
  REJECT_MOVE_Z26: zone 26 | fare 4.32 | offer 12.28 | idle 0 | requests 0 | match 0 | travel 1999 s, 11.37 km, cost 2.62
  REJECT_MOVE_Z15: zone 15 | fare 5.18 | offer 3.95 | idle 3 | requests 4 | match 1 | travel 915 s, 3.05 km, cost 0.7
  REJECT_MOVE_Z27: zone 27 | fare 4.32 | offer 12.54 | idle 0 | requests 0 | match 0 | travel 1902 s, 11.62 km, cost 2.67
  ACCEPT_REQUEST: Accept this request and complete pickup and delivery.
  REJECT_MOVE_Z01: zone 1 | fare 4.32 | offer 5.9 | idle 0 | requests 3 | match 1 | travel 1201 s, 5.46 km, cost 1.26
  REJECT_STAY: Reject this request and stay in your zone, available for requests. zone 9 | fare 6.31 | idle 3 | requests 32 | match 1


==> anc/city_prompt_relocation_offer.txt <==
City model, R x L: response to a relocation offer.
Recorded with a stand-in driver that answers like a complying driver, so the numbers are not from the AI runs; the numbers change at every decision, the wording does not. Under N the [PLATFORM RULES] section is empty; under A only its last paragraph, "Relocation", differs. The options of every question are shuffled at every decision.

=== PROMPT ===
[ROLE]
You are an independent ride-hailing driver. Your goal is to maximize your own net income.
[PLATFORM RULES]
How the platform works over time. The city is divided into 29 zones of different sizes. Travel between zones takes different times, depending on the road distance. The zone table shows the travel time in seconds, the road distance and the driving cost from where you are to the centre of each zone, where a move to that zone ends; a passenger request shows its own pickup and trip times. Passenger requests arrive at any time and are matched to drivers every few seconds. Fares and relocation compensation are updated at regular intervals of a few minutes, and relocation is planned at regular intervals. While you wait in a zone, every 15 minutes (counted from your last choice of any kind) you choose to stay in your zone or drive to another zone. When a passenger request is assigned to you, you choose at once to accept it, or to reject it and then stay in your zone or drive to another zone. When a relocation offer is sent to you, you choose at once to accept it, or to decline it and then stay in your zone or drive to another zone. Drivers carrying a passenger or driving to a zone on an accepted offer make no choices and get no requests or offers until they arrive. If you drive to another zone on your own, you stay available along the way and can be matched to a request or sent a relocation offer in any zone you pass through. You make no 15-minute choice while driving on your own; the drive ends when you arrive or when you accept a request or an offer.

Requests and matching. Every few seconds, the platform matches waiting requests to idle drivers. It matches as many requests as it can, each to a driver who can reach the passenger within a few minutes, and prefers the drivers with the shortest pickup time. A rejected request goes to another driver close enough, never to anyone who already rejected it; it is lost after a fixed number of rejections or when no driver is close enough. If you reject a request and stay in your zone, you remain available and can be matched to the next request. The fare is fixed when the request is made and paid when the trip is completed.

Relocation offers. When the platform plans relocation, it sends offers to idle drivers in the zones that drivers should leave, at most one per driver. You answer an offer as soon as it reaches you, and it is valid only for that answer. Accepting locks its compensation, which is paid when you arrive at the destination zone's centre. Only the driver holding an offer receives its compensation; moving on your own earns none. If you decline, the offer goes at once to another idle driver in your zone, never back to you, while such drivers are left; when the platform next plans relocation you may get a new offer, possibly with a different compensation.

Fares and compensation. At each update, the platform measures each zone's shortage: the share of the zone's requests since the last update that the drivers counted for the zone could not cover. Counted drivers are those available in the zone on average since the last update (the "online idle" numbers in the market history), plus those committed to arrive there before the next update, either finishing a passenger trip there or driving there on an accepted offer. A driver moving on their own is counted in whichever zone they are passing through, not in the zone they are heading to. There is no shortage when the counted drivers cover all requests or there were no requests, and the shortage is greatest when no driver is counted. A trip's fare is its road distance times a rate per kilometre set for the zone where it starts: a fixed base rate plus an amount that rises with the zone's shortage. An offer's compensation is your road distance from where you are to the destination zone's centre times a quarter of the destination zone's rate per kilometre, so it rises with the shortage of the destination zone and always pays more than the drive costs. Nothing else affects fares and compensation. Available drivers and committed arrivals count the same, and one counted driver fewer raises a zone's shortage, and so its fare and the compensation of offers into it, at least as much as one request more does.

How your actions affect the platform's decisions. The data about you that these decisions use are your zone, your location in it (which decides how quickly you can reach a new passenger), and how you respond to passenger requests and relocation offers. You are counted in a zone while you are available there, and as a committed arrival if you accept a passenger request or a relocation offer that ends there; each counted driver lowers the zone's shortage, and so its fare and the compensation of offers into it, until the counted drivers cover all its requests. If you reject a passenger request and stay, you remain available and are still counted in your zone, so rejecting does not change its fare; the request goes to another driver, and is lost if no driver takes it. If you drive to another zone on your own, you stay available and are counted in each zone you pass through, so you count in your destination zone only once you reach it.

Relocation. At regular intervals, the platform counts the requests lost in each zone since its last plan. Starting from the drivers now available in each zone, it sends drivers to cover these lost requests with as little travel time as possible: drivers already in that zone cover it first, without an offer, and the rest come from other zones through relocation offers, one per lost request, while drivers are available. Lost requests include those lost because no driver was close enough and those lost after a fixed number of rejections. A request that is lost after you reject it counts among your zone's lost requests. The lost requests decide where offers go and how many; travel time decides which zones the drivers come from.

[TIME]
clock 08:05:00; the shift ends at 24:00:00
[YOU]
zone 3, available; you keep 0.7 of each fare
your recent history by price interval (oldest first):
07:35-07:40: zone 9, income 2.23, action RELOCATING_WITH_OFFER, request responses [ACCEPT]
07:40-07:45: zone 6, income 2.88, action ON_TRIP
07:45-07:50: zone 6, income -0.55, action STAY, request responses [ACCEPT]
07:50-07:55: zone 6, income -0.66, action ON_TRIP
07:55-08:00: zone 3, income -0.61, action ON_TRIP
08:00-08:05: zone 3, income 19.54, action ON_TRIP
[YOUR OFFER]
relocation offer from zone 3 to the centre of zone 6, compensation 4.14. Answer now: accepting locks the compensation, paid on arrival, and you take no requests on the way; if you decline, the offer goes to another driver.
[MARKET]
your current zone and city totals, recent history by price interval (oldest first):
07:35-07:40: zone 3, requests 11, online idle 2.7, fare 4.32, offer compensation by destination [2.1,1.57,0,4.45,12.17,3.67,6.78,5.48,4.69,11.82,8.79,5.78,11.85,9.55,13.98,21.41,16.16,18.31,14.54,10.64,16.08,16.2,12.77,14.74,13.93,15.51,27.6,16.6,18.88], matched requests 8, city requests 250, city online idle 33.7, city matched requests 132
07:40-07:45: zone 3, requests 4, online idle 2.15, fare 4.43, offer compensation by destination [1.83,1.75,0,3.41,6.09,3.04,4.93,6.19,4.78,12.08,6.94,5.78,17.32,10.66,11.54,22.02,8.47,17.57,24.11,16.67,13.12,28.34,17.02,14.74,20.89,15.51,15.77,16.6,18.88], matched requests 3, city requests 238, city online idle 32.25, city matched requests 128
07:45-07:50: zone 3, requests 9, online idle 0.75, fare 4.32, offer compensation by destination [1.83,2.99,0,2.79,6.09,3.43,7.77,3.36,3.47,12.56,5.31,5.78,14.11,13.28,12.25,21.32,15.73,18.82,24.71,14.9,25.33,18.02,25.21,14.74,13.93,15.51,15.77,16.6,18.88], matched requests 5, city requests 274, city online idle 27.85, city matched requests 152
07:50-07:55: zone 3, requests 8, online idle 0.45, fare 5.4, offer compensation by destination [2.98,2.61,0,4.35,7.71,3.08,7.18,5.75,4.19,12.35,8.26,5.78,16.44,8.94,11.06,22.54,14.63,16.12,25.44,10.64,13.12,26.56,12.77,14.74,20.2,15.51,15.77,16.6,18.88], matched requests 4, city requests 280, city online idle 32.25, city matched requests 141
07:55-08:00: zone 3, requests 5, online idle 4.4, fare 4.32, offer compensation by destination [1.83,2.3,0,4.72,7.46,3.45,6.26,3.36,4.89,10.06,5.31,5.78,17.17,11.51,12.84,23.9,11.82,10.6,29.08,21.23,13.12,20.45,24.89,29.48,13.93,15.51,15.77,16.6,37.77], matched requests 5, city requests 208, city online idle 35.15, city matched requests 131
08:00-08:05: zone 3, requests 8, online idle 5.75, fare 4.32, offer compensation by destination [3.52,1.57,0,2.7,8.22,3.48,4.73,3.36,3.47,9.67,5.31,5.78,14.83,10.69,13.26,19.96,15.41,18.35,29.08,21.28,26.25,16.2,12.77,29.48,27.16,31.01,15.77,16.6,18.88], matched requests 8, city requests 215, city online idle 57.3, city matched requests 143
[DEMAND]
current observation, last hour (07:05-08:05), by zone: average fare per km [5.26, 5.83, 4.61, 5.9, 5.46, 6.57, 6.03, 5.69, 5.11, 5, 5.31, 4.32, 5.56, 6.03, 5.68, 6.75, 6.54, 6.1, 6.88, 6.25, 6.13, 5.11, 5.43, 5.04, 5.63, 4.68, 4.78, 4.32, 4.68]; requests [17, 62, 76, 44, 31, 173, 139, 39, 351, 131, 75, 365, 160, 120, 108, 286, 99, 123, 34, 62, 29, 56, 13, 7, 11, 1, 3, 0, 1]
history experience, next hour (08:05-09:05), by zone: expected requests [39.51, 60.94, 114.94, 71.7, 39.66, 205.33, 150.79, 60.54, 394.84, 183.51, 87.54, 412.65, 233.68, 131.42, 187.91, 284.42, 129.79, 172.54, 32.01, 80.66, 21.06, 72.36, 13.48, 10.05, 6.77, 0.6, 5.21, 0.9, 0.81], the average at this time of day on earlier weekdays (Mon-Thu); today's requests vary around it.
distance from you, by zone: road km to the zone's centre [1.08, 2.18, 1.12, 4.13, 4.83, 2.77, 7.03, 3.25, 4.06, 8.15, 5.06, 9.4, 9.18, 6.51, 10.71, 10.64, 7.99, 12.12, 12.66, 10, 14.29, 14.2, 11.97, 15.67, 13.04, 14.51, 14.75, 15.52, 17.64]
your current location is zone 3

=== QUESTIONS (both answered in one call) ===
action: Respond to this relocation offer. DECLINE_MOVE_Zxx means declining it and driving on your own to the centre of zone xx: no compensation, and you stay available for requests and offers along the way. Zone columns: fare = current fare per km of a trip starting there; offer = what a relocation offer from where you are to that zone would pay you (paid only to the holder of that offer); idle = drivers available there, waiting or passing through; requests = requests since the last price update; match = recent share of idle drivers who got a request; travel = time in seconds, road distance and driving cost from where you are to the zone's centre, where a move there ends.
  DECLINE_MOVE_Z02: zone 2 | fare 5.27 | offer 2.87 | idle 0 | requests 5 | match 1 | travel 363 s, 2.18 km, cost 0.5
  DECLINE_MOVE_Z11: zone 11 | fare 4.32 | offer 5.46 | idle 6 | requests 5 | match 1 | travel 862 s, 5.06 km, cost 1.16
  DECLINE_MOVE_Z26: zone 26 | fare 4.32 | offer 15.66 | idle 0 | requests 0 | match 0 | travel 2257 s, 14.51 km, cost 3.34
  DECLINE_MOVE_Z25: zone 25 | fare 4.32 | offer 14.08 | idle 0 | requests 1 | match 1 | travel 1904 s, 13.04 km, cost 3
  DECLINE_MOVE_Z07: zone 7 | fare 6.16 | offer 10.84 | idle 0 | requests 16 | match 1 | travel 782 s, 7.03 km, cost 1.62
  DECLINE_MOVE_Z19: zone 19 | fare 8.63 | offer 27.33 | idle 0 | requests 2 | match 1 | travel 1610 s, 12.66 km, cost 2.91
  DECLINE_MOVE_Z21: zone 21 | fare 7.19 | offer 25.7 | idle 0 | requests 3 | match 1 | travel 1901 s, 14.29 km, cost 3.29
  DECLINE_MOVE_Z17: zone 17 | fare 6.72 | offer 13.42 | idle 0 | requests 7 | match 1 | travel 1270 s, 7.99 km, cost 1.84
  DECLINE_MOVE_Z24: zone 24 | fare 4.32 | offer 16.91 | idle 0 | requests 0 | match 1 | travel 2029 s, 15.67 km, cost 3.6
  DECLINE_MOVE_Z10: zone 10 | fare 5.98 | offer 12.18 | idle 1 | requests 14 | match 1 | travel 873 s, 8.15 km, cost 1.87
  ACCEPT: Accept the offer to zone 6: compensation 4.14 on arrival at its centre, travel 625 s, 2.77 km, cost 0.64; no requests on the way.
  DECLINE_MOVE_Z05: zone 5 | fare 4.32 | offer 5.21 | idle 0 | requests 3 | match 1 | travel 518 s, 4.83 km, cost 1.11
  DECLINE_MOVE_Z29: zone 29 | fare 4.32 | offer 19.03 | idle 2 | requests 0 | match 0 | travel 2267 s, 17.64 km, cost 4.06
  DECLINE_MOVE_Z01: zone 1 | fare 4.32 | offer 1.17 | idle 0 | requests 3 | match 1 | travel 206 s, 1.08 km, cost 0.25
  DECLINE_MOVE_Z09: zone 9 | fare 6.31 | offer 6.41 | idle 3 | requests 32 | match 1 | travel 925 s, 4.06 km, cost 0.93
  DECLINE_MOVE_Z27: zone 27 | fare 4.32 | offer 15.92 | idle 2 | requests 0 | match 0 | travel 2160 s, 14.75 km, cost 3.39
  DECLINE_MOVE_Z04: zone 4 | fare 4.32 | offer 4.46 | idle 1 | requests 1 | match 1 | travel 674 s, 4.13 km, cost 0.95
  DECLINE_STAY: Decline the offer and stay in your zone, available for requests. zone 3 | fare 4.32 | idle 5 | requests 8 | match 1
  DECLINE_MOVE_Z08: zone 8 | fare 4.32 | offer 3.5 | idle 1 | requests 2 | match 1 | travel 492 s, 3.25 km, cost 0.75
  DECLINE_MOVE_Z06: zone 6 | fare 5.98 | offer 4.14 | idle 1 | requests 10 | match 1 | travel 625 s, 2.77 km, cost 0.64
  DECLINE_MOVE_Z14: zone 14 | fare 6.4 | offer 10.42 | idle 2 | requests 9 | match 1 | travel 1038 s, 6.51 km, cost 1.5
  DECLINE_MOVE_Z22: zone 22 | fare 4.32 | offer 15.32 | idle 5 | requests 4 | match 1 | travel 1771 s, 14.2 km, cost 3.27
  DECLINE_MOVE_Z18: zone 18 | fare 7.03 | offer 21.29 | idle 0 | requests 14 | match 1 | travel 1629 s, 12.12 km, cost 2.79
  DECLINE_MOVE_Z15: zone 15 | fare 5.18 | offer 13.87 | idle 3 | requests 4 | match 1 | travel 1478 s, 10.71 km, cost 2.46
  DECLINE_MOVE_Z28: zone 28 | fare 4.32 | offer 16.74 | idle 2 | requests 0 | match 0 | travel 2231 s, 15.52 km, cost 3.57
  DECLINE_MOVE_Z12: zone 12 | fare 4.32 | offer 10.14 | idle 39 | requests 38 | match 1 | travel 1424 s, 9.4 km, cost 2.16
  DECLINE_MOVE_Z13: zone 13 | fare 4.32 | offer 9.9 | idle 4 | requests 7 | match 1 | travel 1042 s, 9.18 km, cost 2.11
  DECLINE_MOVE_Z16: zone 16 | fare 7.76 | offer 20.65 | idle 1 | requests 22 | match 1 | travel 1278 s, 10.64 km, cost 2.45
  DECLINE_MOVE_Z23: zone 23 | fare 4.32 | offer 12.92 | idle 1 | requests 1 | match 1 | travel 1653 s, 11.97 km, cost 2.75
  DECLINE_MOVE_Z20: zone 20 | fare 6.47 | offer 16.19 | idle 0 | requests 4 | match 1 | travel 1489 s, 10 km, cost 2.3

prediction: Predict the compensation for your currently offered route at the next price update, compared with its current value.
  FLAT: Stay approximately the same
  DOWN: Decrease
  UP: Increase


==> anc/small_prompt_decision_point.txt <==
Small model, R x L: decision point while holding a relocation offer.
Recorded under R x L with a stand-in driver that answers like a complying driver, so the numbers are not from the AI runs; the numbers change at every decision, the wording does not. [ROLE] and [PLATFORM RULES] (the five shared paragraphs, then the R relocation paragraph) come first; under N [PLATFORM RULES] is empty, and under A only its last paragraph, "Relocation", differs. The prompt says nothing about the other drivers. The options of every question are shuffled at every decision.

=== PROMPT ===
[ROLE]
You are an independent ride-hailing driver. Your goal is to maximize your own net income.
[PLATFORM RULES]
How each period works. The three zones lie on a line. A passenger trip or a move to a neighbouring zone takes one period; between the two end zones it takes two periods, passing through the middle zone without stopping. Drivers who are still travelling make no decisions and get no requests until they arrive. At the start of each period, the platform sets fares and relocation compensation, plans relocation and sends relocation offers. Then all drivers who are not travelling, including those who rejected a request in the previous period, choose at the same time: accept their offer if they hold one, stay, or move to another zone. Then passenger requests are assigned to the drivers who stayed.

Queues and passenger requests. In each zone, waiting drivers form a queue, longest wait first; relocation offers and passenger requests go to the front of the queue. Drivers arriving in a zone join the back; a driver who rejects a request goes to the very back. A rejected request goes to the next driver in line, never to anyone who already rejected it; it is lost after a fixed number of rejections or when no driver is left. After rejecting, you get no more requests until the next period. A passenger's fare is fixed when the request is made and paid when the trip is completed.

Relocation offers. Each driver gets at most one offer per period, valid only in that period. Accepting locks its compensation, which is paid when you arrive. Only the driver holding an offer receives its compensation; moving on your own earns none. If you do not accept, the offer expires. Offers are planned again in the next period, so you may get a new one, possibly with a different compensation.

Fares and compensation. Each period, the platform measures each zone's shortage: the share of the zone's requests in the previous period that the drivers counted for the zone could not cover. Counted drivers are those who stayed in the zone and were still idle after requests were assigned (the "online idle" numbers in the market history), plus those committed to arrive there this period, either finishing a passenger trip there or travelling there on an accepted offer. Drivers who rejected a request, and drivers moving there on their own, are not counted. There is no shortage when the counted drivers cover all requests or there were no requests, and the shortage is greatest when no driver is counted. The fare for each period of a trip starting in a zone is a fixed base fare plus an amount that rises with the zone's shortage, so it is lowest when there is no shortage and highest when no driver is counted; a two-period trip pays twice that. An offer's compensation is a fixed base amount for each period of travel plus an amount that rises with the shortage of its destination zone. Nothing else affects fares and compensation. Drivers who stayed idle and committed arrivals count the same, and one counted driver fewer raises a zone's shortage, and so its fare and the compensation of offers into it, at least as much as one request more does.

How your actions affect the platform's decisions. The data about you that these decisions use are your zone, your place in the zone's queue, and how you respond to passenger requests and relocation offers. You are counted in a zone for the next period's prices if you stay there and get no passenger request, and for the prices of the period you arrive if you accept a passenger request or a relocation offer that ends there; each counted driver lowers the zone's shortage, and so its fare and the compensation of offers into it, until the counted drivers cover all its requests. If you reject a passenger request, you go to the very back of your zone's queue, get no more requests this period, and are not counted in your zone, so its next fare and the compensation of offers into it can be higher. If you move to another zone on your own, you join the back of its queue and are not counted there in the prices of the period you arrive.

Relocation. Each period, the platform counts the requests lost in each zone in the previous period. Starting from the drivers now in each zone, including those who rejected a request in the previous period, it sends drivers to cover these lost requests with as little travel as possible: drivers already in that zone cover it first, without an offer, and the rest come from other zones through relocation offers, one per lost request, while drivers are available. A request that is lost after you reject it counts among your zone's lost requests. The lost requests decide where offers go and how many; travel decides which zones the drivers come from.

[TIME]
period 3, 165 minutes left in the shift
[YOU]
zone 2, available; you keep 0.7 of each fare
your recent periods (oldest first):
period -3: action TRAVELLING, to zone 2, income 0
period -2: zone 2, action STAY, income 0
period -1: zone 2, action STAY, income 0
period 0: zone 2, action STAY, income 0
period 1: zone 2, action STAY, income 0
period 2: zone 2, action STAY, income 0
[YOUR OFFER]
relocation offer from zone 2 to zone 0, compensation 0.3. Valid this decision period only. Accepting locks the compensation, paid on arrival. You cannot take passenger requests while traveling to the destination.
[MARKET]
all zones, recent periods (oldest first):
period -3: fare [0.8,0.4,0.4], offer compensation by destination [[0,0.1,0.2],[0.25,0,0.1],[0.35,0.1,0]], requests [1,1,2], online idle [0,3,3], match rate [0,0.25,0.4]
period -2: fare [0.8,0.4,0.4], offer compensation by destination [[0,0.1,0.2],[0.25,0,0.1],[0.35,0.1,0]], requests [2,1,1], online idle [0,2,4], match rate [0,0.33,0.2]
period -1: fare [0.4,0.4,0.4], offer compensation by destination [[0,0.1,0.2],[0.1,0,0.1],[0.2,0.1,0]], requests [0,0,0], online idle [2,3,5], match rate [0,0,0]
period 0: fare [0.4,0.4,0.4], offer compensation by destination [[0,0.1,0.2],[0.1,0,0.1],[0.2,0.1,0]], requests [2,0,0], online idle [0,3,5], match rate [1,0,0]
period 1: fare [0.8,0.4,0.4], offer compensation by destination [[0,0.1,0.2],[0.25,0,0.1],[0.35,0.1,0]], requests [3,2,0], online idle [0,2,5], match rate [0,0.5,0]
period 2: fare [0.8,0.4,0.4], offer compensation by destination [[0,0.1,0.2],[0.25,0,0.1],[0.35,0.1,0]], requests [6,3,0], online idle [0,0,7], match rate [0,0,0]
[QUEUE]
waiting drivers in your zone: you are number 3 of 7 in line
[DEMAND]
passenger requests in each completed period of the shift, known exactly; this and later periods are not known: requests starting in each zone (how many go to zone 0/1/2)
period 0: zone 0 2 (0/1/1); zone 1 0 (0/0/0); zone 2 0 (0/0/0)
period 1: zone 0 3 (0/1/2); zone 1 2 (0/0/2); zone 2 0 (0/0/0)
period 2: zone 0 6 (0/1/5); zone 1 3 (0/0/3); zone 2 0 (0/0/0)
[EXPECTED DEMAND]
average passenger requests in the platform's demand pattern for this and the next two periods (actual requests vary around these): requests starting in each zone (how many go to zone 0/1/2)
period 3 (this period): zone 0 2.7 (0/0.39/2.31); zone 1 0.77 (0/0/0.77); zone 2 0.39 (0.19/0.19/0)
period 4 (next period): zone 0 2.84 (0/0.41/2.43); zone 1 0.81 (0/0/0.81); zone 2 0.41 (0.2/0.2/0)
period 5 (in 2 periods): zone 0 3 (0/0.43/2.57); zone 1 0.86 (0/0/0.86); zone 2 0.43 (0.21/0.21/0)

=== QUESTIONS (both answered in one call) ===
action: Choose your action now. MOVE_Zxx means driving to zone xx on your own: no compensation and no passenger requests while moving. Selecting STAY or MOVE declines any held offer. Zone columns: fare = current fare per period of a trip starting there (a two-period trip pays twice); offer = compensation of a relocation offer from your zone to it (paid only to the holder of that offer); available = drivers now in the zone (not paused); requests = requests last period; match = recent share of idle drivers who got a request; travel = minutes and driving cost from your zone.
  STAY: Stay and remain available for passenger requests. zone 2 | fare 0.4 | available 7 | requests 0 | match 0
  ACCEPT (when holding an offer): Accept your offer to zone 0: compensation 0.3 on arrival, travel 10 min, cost 0.1.
  MOVE_Z01: zone 1 | fare 0.8 | offer 0.25 | available 0 | requests 3 | match 0 | travel 5 min, cost 0.05
  MOVE_Z00: zone 0 | fare 0.67 | offer 0.3 | available 2 | requests 6 | match 0 | travel 10 min, cost 0.1

prediction: Predict next period's {compensation for your currently offered route | fare in your current zone}, compared with its current value.
  UP: Increase
  FLAT: Stay approximately the same
  DOWN: Decrease


==> anc/small_prompt_passenger_request.txt <==
Small model, R x L: response to a passenger request.
Recorded under R x L with a stand-in driver that answers like a complying driver, so the numbers are not from the AI runs; the numbers change at every decision, the wording does not. [ROLE] and [PLATFORM RULES] (the five shared paragraphs, then the R relocation paragraph) come first; under N [PLATFORM RULES] is empty, and under A only its last paragraph, "Relocation", differs. The prompt says nothing about the other drivers. The options of every question are shuffled at every decision.
The prompt is that of small_prompt_decision_point.txt, except that [YOUR REQUEST] replaces [YOUR OFFER], [MARKET] first lists the current zone table, and there is no [QUEUE] and no prediction question. Only the sections that change are shown.

=== SECTIONS THAT CHANGE ===
[YOUR REQUEST]
pickup zone 0, drop-off zone 2, trip 10 min, pickup 0 min away, fare 0.8, your share 0.56; rejected 0 times before. If you reject, the request is reassigned to another driver and you receive no further requests until the next decision point.
[MARKET]
current zones (fare = current fare per period of a trip starting there (a two-period trip pays twice); offer = compensation of a relocation offer from your zone to it (paid only to the holder of that offer); available = drivers now in the zone (not paused); requests = requests last period; match = recent share of idle drivers who got a request; travel = minutes and driving cost from your zone.):
zone 0 | fare 0.4 | available 6 | requests 1 | match 1
zone 1 | fare 0.8 | offer 0.25 | available 0 | requests 2 | match 0 | travel 5 min, cost 0.05
zone 2 | fare 0.4 | offer 0.2 | available 3 | requests 0 | match 0 | travel 10 min, cost 0.1

=== QUESTION ===
action: Choose your response to this passenger request.
  ACCEPT_REQUEST: Accept this request and complete pickup and delivery.
  REJECT_REQUEST: Reject this request; wait here without further requests until the next decision point.

